Magneto-transport phenomena in p-doped diamond from first principles

We present a first-principles study of the magnetotransport phenomena in p-doped diamond via the exact solution of the linearized Boltzmann transport equation, in which the materials' parameters, including electron-phonon and phonon-phonon interactions, are obtained from density functional theory. This approach gives results in very good agreement with experimental data for Hall and drift mobilities, low- and high-field magnetoresistance and Seebeck coefficient, including the phonon-drag effect, in a range of temperatures and carrier concentrations. In particular, our results provide a detailed characterisation of the exceptionally high values for mobility and Seebeck coefficient, and predict a large magnetic field driven enhancement of the Seebeck coefficient, of up to 30% in a magnetic field of 40 kOe already at room temperature.

==> anc/Suppl_arXiv.tex <==
\documentclass[%
 reprint,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 aps,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-1}

\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{hyperref}% add hypertext capabilities
\usepackage{color}

%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
%\usepackage{mathtools,lipsum,cuted}
\begin{document}

%\preprint{APS/123-QED}

\title{Supplementart material for 'Magneto-transport phenomena in p-doped diamond from first principles'}% Force line breaks with \\

\author{Francesco Macheda}
 \email{francesco.macheda@kcl.ac.uk}
\author{Nicola Bonini}%
 \email{nicola.bonini@kcl.ac.uk}
\affiliation{%
Department of Physics, King's College London, Strand, London WC2R 2LS, United kingdom
}%

\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified

\begin{abstract}

\end{abstract}

\pacs{Valid PACS appear here}% PACS, the Physics and Astronomy
                             % Classification Scheme.
%\keywords{Suggested keywords}%Use showkeys class option if keyword
                              %display desired
\maketitle

%\tableofcontents
\section{Doping model}
Boron is the most efficient p-type dopant in diamond due to its high solubility in this material. It has an activation energy that depends on the acceptor concentration and that is of around $0.37$ eV at very low concentration levels. The precise effect of doping concentration on the value of the chemical potential is highly non trivial, but can be deduced under simplifying assumptions: following Ref.~\cite{doi:10.1063/1.369272}, and neglecting compensation effects, the density of carriers can be determined by the following expression:
\begin{equation}
p=\sqrt{\left(\frac{N'_V}{2}\right)^2+N'_VN_A}-\frac{N'_V}{2}
\label{eq:chargeneutralitysolution}
\end{equation}
where $N'_v=\frac{2}{g_a}\left(\frac{2\pi m_{h,dos} k_BT}{h^2}\right)^{3/2}e^{-\frac{E_A}{k_BT}}$, $N_A$ is the acceptor density, $E_A=E_{ion}-\alpha\sqrt[3]{N_A}$
where $E_{ion}=0.37$ eV and $\alpha=0.5\times10^{-8}$,  $m_{h,dos}$ is the density of states effective mass of the top valence band ($m_{h,dos}=1.44 m_e$ by our DFT calculations) and $g_a$ is the spin factor degeneracy factor, taken equal to 6.


\section{Sources of electronic scattering}
The linearised BTE for electrons in presence of a small electric field $\mathbf{E}$, a small temperature gradient $\nabla _\mathbf{r} T$ and an arbitrary magnetic field $\mathbf{B}$ is \cite{Ziman}:
%
\begin{align}
-\frac{\partial f^0_{m\mathbf{k}}}{\partial \epsilon_{m\mathbf{k}}}\mathbf{v}_{m\mathbf{k}}\cdot & \left[ \mathbf{E}e +\frac{\nabla_{\mathbf{r}}T}{T}\left(\epsilon_{m\mathbf{k}}-\mu \right) \right] +D_{m\mathbf{k}}(g,\delta n) \nonumber \\
+\frac{e}{\hbar}\frac{\partial f^0_{m\mathbf{k}}}{\partial \epsilon_{m\mathbf{k}}}&\left( \mathbf{v}_{m\mathbf{k}}\wedge \mathbf{B} \right) \cdot \nabla_{\mathbf{k}} \left(  \chi_{m\mathbf{k}}\right)= \left( \frac{\partial f_{m\mathbf{k}}}{\partial t}  \right)_{coll.}
\label{eq:BoltzEq}
\end{align}
%
where $\mu$ is the chemical potential, and $\mathbf{v}_{m\mathbf{k}}$, $\epsilon_{m\mathbf{k}}$ and $f^0_{m\mathbf{k}}$ are the electron velocity, the energy and the Fermi-Dirac equilibrium distribution of an electron at band $m$ and wave vector $\mathbf{k}$; $D_{m\mathbf{k}}(g,\delta n)$ is the "phonon-drag" term, described in detail below.  The solution of this equation gives the steady-state distribution of electrons $f_{m\mathbf{k}}=f^0_{m\mathbf{k}}-\frac{\partial f^0_{m\mathbf{k}}}{\partial \epsilon_{m \mathbf{k}}} \chi_{m \mathbf{k}}$, from which the transport coefficients can be computed. The r.h.s. of Eq.~\ref{eq:BoltzEq} is the collisional term:
%
%, $N_{\mathbf{k}}$ the total number of points in the Brillouin Zone (BZ) and $\mu$ the chemical potential; the r.h.s. of equation \ref{eq:BoltzEq} takes in account the effect of interactions between particles and represents the so-called collisional term:
%\begin{center}
%\begin{align}
\[
\frac{1}{k_BT N_{\mathbf{k}}} \sum_{m' \mathbf{k'}} \Pi^0_{m' \mathbf{k'}, m \mathbf{k}} \left[ \chi_{m' \mathbf{k'}} - \chi _{m \mathbf{k}}\right]=\left( \frac{\partial f_{m\mathbf{k}}}{\partial t}  \right)_{coll.}
\]
%&\Pi^0_{m' \mathbf{k'}, m \mathbf{k}}=f^0_{m\mathbf{k}}(1-f^0_{m\mathbf{k}})W_{m'\mathbf{k'},m\mathbf{k}}
%\end{align}
%\end{center}
where $N_{\mathbf{k}}$ is the number of points in the Brillouin Zone (BZ) and $\Pi^0_{m' \mathbf{k'}, m \mathbf{k}}=f^0_{m\mathbf{k}}(1-f^0_{m\mathbf{k}})W_{m'\mathbf{k'},m\mathbf{k}}$ with $W_{m'\mathbf{k'},m\mathbf{k}}$ representing the transition probability per unit time between different electronic states, due to the interaction of electrons with the lattice and with the (neutral and ionised) impurities.
Below we provide a detailed description of the scattering mechanisms.

\subsubsection{Electron-phonon interaction}
The transition probability per unit time for the interaction between electrons and lattice vibrations in thermal equilibrium is given by:
\begin{align}
W^{e-ph}_{m\mathbf{k},m'\mathbf{k+q}}=\frac{2\pi}{\hbar}\sum_{\lambda} 
|g^{\lambda }_{m\mathbf{k},m'\mathbf{q}}|^2 \{ n^0_{\lambda \mathbf{q}}  \delta (\epsilon_{m'\mathbf{k+q}}-\epsilon_{m\mathbf{k}}-\hbar \omega_{\lambda \mathbf{q}}) \nonumber \\
+[n^0_{\lambda \mathbf{q}}+1]\delta (\epsilon_{m'\mathbf{k+q}}-\epsilon_{m\mathbf{k}}+\hbar \omega_{\lambda \mathbf{q}}) \}
\end{align}
where $g$ is the electron-phonon matrix  \cite{PhysRevB.76.165108}:
\begin{equation}
g^{\lambda}_{m\mathbf{k},m'\mathbf{q}}=\sqrt{\frac{\hbar}{2M\omega_{\lambda\mathbf{q}}}} \langle m\mathbf{k+q}|\partial_{\lambda\mathbf{q} V} | m'\mathbf{k} \rangle
\end{equation}
where $| m'\mathbf{k} \rangle$ and $| m'\mathbf{k+q} \rangle$ are the electronic Bloch states, $M$ is the atomic mass and $\partial_{\lambda\mathbf{q}} V$ is the derivative of the Kohn-Sham potential in the direction of the phonon polarization of branch $\lambda$ and momentum $\mathbf{q}$.
%
%
%
\subsubsection{Doping scattering}
Another electronic scattering channel is the elastic interaction between electrons and ionized or neutral boron impurities.\\
Ionized impurity scattering is dealt with the Brooks and Herring formula \cite{RevModPhys.55.645}:
\begin{equation}
W^{ion}_{m\mathbf{k},m'\mathbf{k+q}}=\frac{2 \pi Z^2 n_i e^4}{\hbar V (\epsilon_r \epsilon_0)^2 } G \frac{1}{(\beta_s^2+\mathbf{q}^2)^2}
\end{equation} 
where $Ze$ is the charge of the impurity, $V$ is the volume of the unit cell, $n_i$ the ionized impurity density,  $\epsilon_0$ is the vacuum permittivity and  $\epsilon_r=5.7$ is the relative permittivity of diamond. $\beta_s$ is the reciprocal of the Debye screening length given as:
\begin{equation}
\beta_s=\sqrt{\frac{e^2 n_f}{\epsilon_r \epsilon_0 k_B T}}.
\end{equation}
where $n_f$ is the free charge concentration. The overlap factor $G$ between Bloch states is taken equal to unity and only 'N' processes are considered because they are expected to be the relevant ones \cite{RevModPhys.55.645}. \\
Neutral scattering is instead treated with the model given by Meyer and Bartoli \cite{PhysRevB.24.2089} and added as a lifetime, i.e. as a diagonal element to the total scattering amplitude:
\begin{equation}
W^{neu}_{m\mathbf{k},m\mathbf{k}}=A(w)\frac{\hbar^3  n_n \epsilon_r \epsilon_0} {m_{h,dos}^2 e^2}
\end{equation}
\begin{align}
A(w)=\frac{35.2}{w^{1/2}}\frac{(1+e^{-50w})(1+80.6w+23.7w^2)}{1+41.3w+133w^2} \nonumber \\
\times \left[ \frac{1}{w}ln(1+w)-\frac{1+0.5w-0.17w^2}{(1+w)^3}\right]
\end{align}
where $w=\frac{\epsilon_{m\mathbf{k}}-\epsilon_{vtb}}{E_A}$, $\epsilon_{vtb}$ is the highest valence band electronic energy, $E_A$ is the dopant activation energy, $n_n$ the neutral impurity concentration.
%
%
%
\subsubsection{Phonon drag}
The scattering of electrons with phonons at thermal equilibrium is not the only mechanism of interaction between the electrons and the lattice. Indeed, the assumption of thermal equilibrium of the lattice fails when a temperature gradient is present across a material: in this case, there is a heat flux that in semiconductors and insulators is mainly due to phonon out-of-equilibrium populations (OEPs), $\delta n_{\lambda \mathbf{q}}$.  These phonon OEPs can represent an additional driving force for the electrons and lead to an extra electrical current in the direction of the heat flux.
This interaction, first predicted by Gurevich \cite{GUREVICH1989327}, generates the phonon-drag term which can be included in the l.h.s. term in the BTE equation:
\begin{align}
D_{m\mathbf{k}}(g,\delta n)=\frac{2\pi}{\hbar}\sum_{\lambda \mathbf{q} m'} |g^{\lambda}_{m\mathbf{k},m'\mathbf{q}}|^2 \times \nonumber\\
\bigg\{ \delta n_{\lambda \mathbf{q}}  \delta (\epsilon_{m'\mathbf{k+q}}-\epsilon_{m\mathbf{k}}-\hbar \omega_{\lambda \mathbf{q}}) +\delta n_{\lambda \mathbf{-q}} \nonumber\\
\delta (\epsilon_{m'\mathbf{k+q}}-\epsilon_{m\mathbf{k}}+\hbar \omega_{\lambda \mathbf{q}}) \bigg\} \times [f^0_{m' \mathbf{k+q}}-f^0_{m\mathbf{k}}]
\label{eq:PhDrag}
\end{align}
The effect of this term on the transport properties in diamond is expected to be very important as a consequence of the extremely large phonon OEPs.



\section{Transport quantities}

The semi-classical motion of the carriers in presence of electric and magnetic fields determines the charge and the energy current in a crystal. The currents will in general depend on the directions of the electric and magnetic fields, on the symmetry group of the crystal and on the scattering mechanisms. For this reason, the relation between current and fields is in general tensorial. In the linear regime for the electric field we can write:

\begin{equation}
J^e_i=\sum_{j=1}^3 \sigma_{ij}(\mathbf{B}) E_{j}.
\label{JsigmaEH}
\end{equation}
If we further suppose that the magnetic field is small, we can expand the conductivity tensor to the first order in $\mathbf{B}$ as:
\begin{equation}
J^e_i=\sum_{j=1}^3 \sigma^{(0)}_{ij}E_{j}+\sum_{j,k=1}^3\sigma^{(1)}_{ijk} B_k  E_{j}.
\end{equation}
The tensor $\sigma_{ij}(\mathbf{B})$ may be derived, in a general way, considering 3 different orientations of the electric field and fitting Eq.~\ref{JsigmaEH} to the calculated values of the current. The current and conductivity tensors are expressed as a function of the electronic OEPs as follows:
\begin{align}
\chi_{m\mathbf{k}}(\mathbf{B})=-\mathbf{v}_{m\mathbf{k}}\cdot[\mathbf{E}e\tau^e_{m\mathbf{k}}(\mathbf{B})] \label{eq:sigmaHpar2} \\
\mathbf{J}^e=\frac{2e}{VN_{\mathbf{k}}}\sum_{m,\mathbf{k}} \frac{\partial f^0_{m,\mathbf{k}}}{\partial \epsilon_{m\mathbf{k}}} \mathbf{v}_{m\mathbf{k}} \chi_{m\mathbf{k}}(\mathbf{B}) \\
\sigma_{ij}(\mathbf{B})=-\frac{2e^2}{VN_k}\sum_{m\mathbf{k}} \frac{\partial f^0_{m\mathbf{k}}}{\partial \epsilon_{m\mathbf{k}}} v^{i}_{m\mathbf{k}} v^{j}_{m\mathbf{k}} \tau^e_{m\mathbf{k}}(\mathbf{B}).
\label{eq:sigmaH}
\end{align}
where $\tau^e_{m\mathbf{k}}(\mathbf{B})$ is computed from the solution of the BTE in presence of electric and magnetic fields (but no thermal gradient). In absence of magnetic field, the above expressions reduce to the one of Ref. \cite{PhysRevB.94.085204} . 
The Hall factor, phenomenologically defined as the ratio between the Hall and the drift mobilities, can be expressed, in the linear regime for the electric and magnetic fields, as the ratio between elements of $\sigma^0$ and $\sigma^1$. Indeed, if we consider an electric field along the $\hat x$ direction and a magnetic field along the $\hat z$ direction, the Hall factor for a cubic crystal is given by \cite{PhysRevB.28.3550}:
\begin{equation}
r=\frac{\mu^{H}}{\mu^{d}}=ne \frac{\sigma^{(1)}_{xyz}}{(\sigma^{(0)}_{xx})^2}
\label{eq:Hall}
\end{equation} 
where $n$ is the carrier density and $e$ is the absolute value of the electron charge, $\mu^{H}$ and $\mu^{d}$ are the Hall and drift mobilities. 

When also a temperature gradient is applied to the crystal, the general form of the electronic current is:
\begin{equation}
\mathbf{J}^e=\bar{\bar{\sigma}}(\mathbf{B})\left[ \mathbf{E}+\bar{\bar{S}}(\mathbf{B})T \left( \frac{-\nabla_{\mathbf{r}}T}{T} \right) \right]
\label{eq:Jelec}
\end{equation}
where in this case:
\begin{align}
\chi_{m\mathbf{k}}(\mathbf{B})=-\mathbf{v}_{m\mathbf{k}}\cdot\left[\mathbf{E}e\tau^e_{m\mathbf{k}}(\mathbf{B})+\frac{\nabla_{\mathbf{r}}T}{T}(\epsilon_{m\mathbf{k}}-\mu)\tau^t_{m\mathbf{k}}(\mathbf{B})\right] \nonumber \\
\left[\sigma S\right]_{ij}(\mathbf{B})=\frac{2e}{TVN_{\mathbf{k}}}\sum_{m,\mathbf{k}} \frac{\partial f^0_{m,\mathbf{k}}}{\partial \epsilon_{m,\mathbf{k}}} v^i_{m,\mathbf{k}} v^j_{m,\mathbf{k}}(\epsilon_{m,\mathbf{k}}-\mu)\tau^t_{m\mathbf{k}}(\mathbf{B})
\end{align}
with $\tau^t_{m\mathbf{k}}(\mathbf{B})$ being the solution of the BTE in presence of thermal gradient and magnetic field (but no electric field). The $\bar{\bar{S}}(\mathbf{B})$ tensor is the Seebeck tensor and is the generalization of the Seebeck coefficient in presence of a magnetic field. In absence of magnetic field, the above expressions reduce to the one of Ref. \cite{PhysRevB.94.085204}. From Eqs. \ref{eq:Hall} and \ref{eq:Jelec} we can get all the information regarding the thermoelectric coefficients of p-doped diamond in presence or absence of a magnetic field.
%
%
%
\section{Computational details}
\label{sec:methods}
We used DFT and DFPT, as implemented in the QUANTUM ESPRESSO distribution \cite{0953-8984-21-39-395502}, within the local-density approximation (LDA) \cite{PhysRevB.23.5048} to compute the electronic and vibrational properties and the electron-phonon scattering elements. We used a norm-conserving pseudopotential with a plane-wave basis set up to a $60$~Ry cutoff. All the calculations are performed at the theoretical lattice parameter of 3.52 $\mathrm{\AA}$. We used a  Monkhorst-Pack $\mathbf{k}$-point grid of $24\times24\times24$. The quantities $\epsilon_{m\mathbf{k}},\mathbf{v}_{m\mathbf{k}}$ and $g^{\lambda}_{m\mathbf{k},m'\mathbf{q}}$ have been first obtained on grid of $10\times10\times10$ $\mathbf{k}$-points and $5\times5\times5$ $\mathbf{q}$-points; then, they have been interpolated on finer meshes using maximally localized Wannier functions, as implemented in the WANNIER90 \cite{MOSTOFI2008685} and EPW \cite{NOFFSINGER20102140} codes. To reach the numerical convergence of transport quantities, we used finer meshes up to $100\times100\times100$ $\mathbf{k}$-points for the mobility, the Seebeck coefficient, the Hall coefficient and magnetoresistance. Electron-phonon coupling elements generated on a $10\times10\times10$ $\mathbf{q}$-points grid have also been tested but the influence on the transport quantities have proven to be negligible. Delta functions were replaced with gaussians with a width of $0.005 eV$. 
Each of the calculated transport quantities is dependent on the electronic energy states of the valence bands; nonetheless, only the states lying within a certain energy range from the top valence band are actively responsible for transport properties and considered in the calculations. 
%To ensure convergence in all the studied temperature range, for the mobility and the Seebeck coefficient we considered states down to $0.36eV$ below the top valence band, whereas states down to $0.27eV$ were sufficient for the Hall factor; in the case of the magnetoresistance and the magneto-Seebeck effect an energy window of $0.17eV$ is sufficient to get convergence. \\
The phonon OEPs have been calculated using the D3Q \cite{PhysRevB.87.214303} and THERMAL2 codes \cite{PhysRevB.88.045430}, respectively for the generation of the phonon-phonon coupling matrix elements and for the solution of the phonon BTE. Since solving the phonon BTE on a 100x100x100 $\mathbf{q}$-point mesh (needed for the convergence of the Seebeck coefficient) is computationally too demanding, we generated the exact values for the populations on a $30\times30\times30$ $\mathbf{q}$-points mesh, and then we interpolated linearly the values on the needed finer grid. The major drawback of this strategy is that the diverging behaviour of the populations near $\Gamma$ cannot be interpolated with a linear scheme.
%; hence, we may lose some relevant information in consequence of the interpolation around $\Gamma$ that makes the solution finite.
To overcome this issue, for the phonon population near $\Gamma$ we used the values obtained with the single-mode relaxation time approximation (SMA); indeed, as discussed in section \ref{sec:appA}, near $\Gamma$ the OEPs obtained with the exact solution of the BTE tend to be very similar to the SMA results.


\subsection{Phonon OEPs}
\label{sec:appA}
The phonon OEPs for p-doped diamond have very large values if compared to other elemental semiconductors, such as silicon. One first consequence is that the diamond thermal conductivity is amongst the highest known for elemental materials. The second consequence is that, as shown in the main body of this article, the phonon-drag contribution to the Seebeck coefficient is extremely high at low temperatures. For all these reasons, a precise description of the phonon OEPs is mandatory. In Fig.~\ref{fig:pop_sperical} we present the solution of the BTE for the lowest acoustic phonon mode (the other acoustic modes show similar behaviours) obtained with the codes D3Q and THERMAL2, on a $30\times30\times30$ $\mathbf{q}$-points uniform mesh, as function of the distance from the BZ center; for comparison the SMA approximation is also shown. 
\begin{figure}[t]
\centering
\includegraphics[width=\linewidth,trim={0.1cm 1.2cm 1.2cm 2.8cm},clip]{fig1.pdf}
\caption{$\tilde f_{1\mathbf{q}}=\delta n_{1\mathbf{q}}/(\frac{\partial \delta n_{1\mathbf{q}}}{\partial \omega_{1\mathbf{q}}})$ at 300K as a function of the distance of the $\mathbf{q}$-points from $\Gamma$ (in units of $2\pi/a$) for the exact solution (black circles), for the SMA (orange boxes) and their difference (green dots).}
\label{fig:pop_sperical}
\end{figure}
We can notice that the exact solution and the SMA differ greatly in the peripheral zones of the BZ, while they are very similar near $\Gamma$. This observation justifies our interpolating scheme (explained in section \ref{sec:methods}).

We also present in Fig.~\ref{fig:kth_freq} the analysis of the contributions of phonons at different frequencies to the thermal conductivity of diamond. As already mentioned in the main body of the article, most of the contribution comes from high frequency phonon OEPs above $300$~cm$^{-1}$; moreover, we can see how isotopic impurity scattering affect mostly high frequency phonon modes.
\begin{figure}[t]
\centering
\includegraphics[width=\linewidth,trim={0.5cm 0.6cm 1.2cm 2.8cm},clip]{fig2.pdf}
\caption{Cumulative contribution of phonons at different frequencies to diamond thermal conductivity at different temperatures with (dashed lines) and without (straight lines) isotopic scattering.}
\label{fig:kth_freq}
\end{figure}
%
%
%
\section{Resistivity and Seebeck}
In this section we analyse the contributions of the different phonon modes to the resistivity and to the Seebeck coefficient. We first focus on the microscopic origin of the two different regimes for the hole-drift mobility as a function of temperature, discussed in detail in the paper. For this, we consider the resistivity $\rho=\frac{n}{\mu^{d}}$, and compute this quantity using the variational formula~\cite{Ziman} that allows the analysis of the different scattering mechanisms~\cite{PhysRevB.94.085204}. Let's define
\begin{equation}
\rho(\omega)=\frac{4e^2m_e^2}{V\beta} \frac{\sum_{m\mathbf{k},m'\mathbf{k'}} \left(\chi_{m\mathbf{k}}-\chi_{m'\mathbf{k'}}\right)^2 \Pi^{ph}_{m\mathbf{k},m'\mathbf{k'}}(\omega)}{\left(\sum_{m\mathbf{k}}\mathbf{v}_{m\mathbf{k}} \cdot \mathbf{E} \chi_{m\mathbf{k}} \frac{\partial f^0_{m\mathbf{k}}}{\partial \epsilon_{m\mathbf{k}}}\right)^2}.
\label{eq:Variational_omega}
\end{equation}
as the resistivity due to phonons up to frequency $\omega$ ($\Pi^{ph}_{m\mathbf{k},m'\mathbf{k'}}(\omega)$ is the scattering term that includes only phonons of frequency lower than $\omega$).
%In equation \ref{eq:Variational_omega} we have isolated the various phonon frequency contributions, such that $\sum_{\omega}\rho(\omega)=\rho$. We introduce a cutoff $\lambda$ and plot the relative weight $\sum_{\omega}^{\lambda}\frac{\rho_{\omega}}{\rho}$ in figure \ref{fig:Resistivity_w}.
%
Fig.~\ref{fig:Resistivity_w} shows that increasing the temperature widens the window of phonon frequencies that determine the resistivity. In particular, for temperatures below $300$~K the  acoustic phonons (up to $300$ cm$^{-1}$) contribute up to $90\%$ of the total resistivity, whereas at higher temperatures the optical phonons (at around $1300$~cm$^{-1}$) gain importance and already at 500~K their contribution becomes comparable to the contribution of the acoustic modes.
% Phonons between $300 cm^{-1}$ to $1300 cm^{-1}$ seems to have no relevance for the resistivity values.

\begin{figure}[t]
\includegraphics[width=\linewidth,trim={0.4cm 0.4cm 2.1cm 2.8cm},clip]{fig3.pdf}
\caption{Contribution of phonon modes to the total resistivity (boron concentration of $10^{15}$~$cm^{-3}$). In the left panel the frequency-axis is in logarithmic scale, in the right panel in linear scale.}
\label{fig:Resistivity_w}
\end{figure}

We now analyse the phonon drag part of the Seebeck coefficient, $S_p$. 
In Fig.~\ref{fig:Seebeck_frequency} we plot the contribution to $S_p$ due to phonon modes with frequency up to $\omega$. We can see that, at the temperatures considered here, $S_p$ is mainly determined by phonons with frequencies below $300$ cm$^{-1}$, with a little contribution coming for higher frequencies only at high temperatures (the contribution of optical phonons is negligible for temperatures below $400K$). At low temperatures acoustic phonons below $100 $cm$^{-1}$ determine almost entirely the Seebeck coefficient.
This result explains why $S_p$ is not significantly affected by isotopic scattering. Indeed, as shown in section \ref{sec:appA} (Fig.~\ref{fig:kth_freq}), isotopic scattering suppresses almost only the contribution to the thermal conductivity of high-frequency phonons. However these high-frequency phonons barely contribute to the Seebeck coefficient.

 Finally, it is worth mentioning that even though the Seebeck coefficient (also thanks to the phonon drag) is very high, the thermal conductivity of diamond is very large which is non-desirable for thermoelectric applications. In addition, as it can be seen from the data reported in Fig.~\ref{fig:Seebeck_frequency}, even filtering out those phonons that do not contribute to the phonon drag [via phonon scattering engineering as suggested in \cite{Zhou14777}], the thermal conductivity would still remain large (around 900 W/(mK) at 300 K considering only the contribution of phonons below 300 cm$^{-1}$).  It is however interesting to point out that the very high Seebeck coefficient of diamond might be of potential interest for temperature sensing applications (thermocouples), especially for devices that need to operate in harsh environments. 


%On the other hand, we notice than that the cumulative contribution of different phonon frequencies to the phonon drag fraction of the Seebeck coefficient (figure DA METTERE in the main body of the article) shows that high-phonons barely contribute to the Seebeck coefficient. %The calculation is performed introducing a cutoff frequency $\lambda$ such that for higher frequencies the phononic OEPs are taken as 0.
%  In fact, we can see that the Seebeck coefficient is mainly determined by phonons with frequencies below $300 cm^{-1}$, with a little contribution coming for higher frequencies only at high temperatures; the contribution of optical phonons is negligible for temperatures below $400K$. 
\begin{figure}[t]
\centering
\includegraphics[width=\linewidth,trim={0.3cm 0.4cm 1.2cm 2.8cm},clip]{fig4.pdf}
\caption{Contribution of phonon modes to the phonon drag part of the Seebeck coefficient (boron concentration of $10^{15}$~$cm^{-3}$). In the left panel the frequency-axis is in logarithmic scale, in the right panel in linear scale.}
\label{fig:Seebeck_frequency}
\end{figure}
%In particular, at very low temperatures phonons below $100 cm^{-1}$ produce the predominant OEPs in order to determine the Seebeck coefficient value. Therefore, isotopic scattering contribution to the phonon-drag coefficient is expected to be negligible.
%
%
%

\section{CG and iterative solvers}
\begin{figure}[t]
\centering
\includegraphics[width=\linewidth,trim={0.5cm 0.4cm 1.2cm 2.8cm},clip]{fig5.pdf}
\caption{Convergence of the drift mobility to its final value with respect to conjugate gradient iterations, at 300~K.}
\label{fig:CG}
\end{figure}
The convergence of the value of the drift mobility via the solution of the BTE with the conjugate gradient scheme is presented in Fig.~\ref{fig:CG}. The convergence is fast with respect to the number of iterations used by the algorithm; the number of iterations needed to converge changes with temperature and dopant concentration, but we rarely find that the number of iterations needed is greater than 50.

When a magnetic field is applied, the BTE is solved with an iterative approach (described in the paper) and the quantity we monitor during the iterations is $\frac{|\chi_{N+1}-\chi_N|}{|\chi_N|}$. In Fig.~\ref{fig:H_it} we show this quantity as a function of the number of iterations, for small and high values of the applied magnetic field; for the case of high magnetic field we implemented a linear mixing of input and output OEPs. We can see that the convergence vary significantly with the strength of the applied magnetic field. In any case, converged values for the transport coefficients were obtained for fields up to $7.5 \times 10^{6}$~Oe, at 300~K.
\begin{figure}[t]
\centering
\includegraphics[width=\linewidth,trim={0.5cm 1.2cm 1.0cm 2.8cm},clip]{fig6.pdf}
\caption{Convergence of the iterative BTE to its final value with respect to iterations, for a small value of the magnetic field in the left panel(5000 Oe) and a big one in the right (45000 Oe), at 200K.}
\label{fig:H_it}
\end{figure}
%
%
%

\section{Symmetries}

The off-diagonal components of the transport tensors for cubic semiconductors follow well-defined symmetry rules. When referred to the basis of the crystallographic axes, these tensors are diagonal for cubic crystals in absence of an external magnetic field; the zero value of the off-diagonal components can be traced back either to the macroscopic symmetry properties of the crystal or to the microscopic shape of the out-of-equilibrium populations. 

In presence of the magnetic field, the symmetry properties are different; for example, if we consider a magnetic field $\mathbf{B}=B \hat z$, it follows that the components $\sigma_{xy}(\mathbf{B})$ and $\sigma_{yx}(\mathbf{B})$ of the conductivity are non zero; moreover, due to the breaking of the time-reversal symmetry, the conductivity tensor is no more symmetric and indeed we have  $\sigma_{xy}(\mathbf{B})=-\sigma_{yx}(\mathbf{B})$ and $\sigma_{xy}(\mathbf{B})=\sigma_{yx}(\mathbf{-B})$. Microscopically, these two properties follow from the expansion of the out of equilibrium population in powers of $\mathbf{B}$~\cite{Ziman}:

\begin{align}
&\chi_{m,\mathbf{k}}=-\mathbf{v}_{m\mathbf{k}}\cdot[\mathbf{E}e\tau^{(0)}_{m,\mathbf{k}}] - \left[\mathbf{v}_{m\mathbf{k}}\wedge \mathbf{B}e  \cdot \nabla_{\mathbf{k}}\left(\mathbf{v}_{m\mathbf{k}}\cdot
\mathbf{E}e\tau^{(1)}_{m \mathbf{k}}\right)\right] \label{eq:tausymm} \\ 
&- \left[\mathbf{v}_{m\mathbf{k}}\wedge \mathbf{B}e  \cdot \nabla_{\mathbf{k}} \left(\mathbf{v}_{m\mathbf{k}}\wedge \mathbf{B}e  \cdot \nabla_{\mathbf{k}} \left(\mathbf{v}_{m\mathbf{k}}\cdot\mathbf{E}e\tau^{(2)}_{m \mathbf{k}}\right) \right) \right]+... \nonumber
\end{align}
where $\tau^{(i)}_{m \mathbf{k}},i=1..N$ are relaxation times that have the same symmetries of the energy eigenvalues. As long as we work in presence of a magnetic field, it is thus evident that we have to accurately take care of the symmetries of the various $\mathbf{k}$-dependent quantities in order to compute the off-diagonal components of the conductivity and resistivity tensors, especially in the linear regime for $\mathbf{B}$. In passing, it is worth mentioning that Eq.~$\ref{eq:tausymm}$ explicitly shows that the number of iterations used to solve the BTE in presence of a magnetic field corresponds to the powers of $\mathbf{B}$ included in the electronic OEP expansion. 

The two most important symmetry requirements regard the scattering probability and the gradient of the electronic OEPs. Indeed, the scattering probability for any two distinct electronic states satisfies the following rule:
\begin{equation}
\Pi^{e-ph}_{m\mathbf{k}m'\mathbf{k'}}=\Pi^{e-ph}_{m\mathbf{Rk}m'\mathbf{Rk'}} 
\label{eq:symm1}
\end{equation}
where $\mathbf{R}$ is a crystal symmetry operation. Moreover, the $\Pi^{e-ph}$-matrix is symmetric under the exchange of indexes. For these reasons, we calculate the $\Pi^{e-ph}$-matrix on a set of electronic states of the form $(n\mathbf{k},m\mathbf{k'})$ where $\mathbf{k}$ belong to the irreducible wedge of the Brillouin zone whereas $\mathbf{k'}$ span the whole Brillouin zone; we then obtain the whole matrix via Eq.~$\ref{eq:symm1}$.  Regarding the gradient of the electronic OEPs, this is performed along the cartesian directions with a two-point formula. It can be verified that in this way the symmetries of the expansion of Eq.~\ref{eq:tausymm} are preserved during the iterations to solve the BTE. 

\bibliography{biblio}
\bibliographystyle{unsrt}

\end{document}

